Minimax Binary Counting under Shuffle Privacy: Poisson Limits and Randomized-Response Optimality

We study estimation of a deterministic binary count from the shuffled outputs of a common single-message local channel. Privacy is required for every neighboring composition at fixed global parameters $(\varepsilon,\delta)$, and estimators may be biased. We obtain uniform critical Poisson and Skellam approximations and characterize the limiting minimax risk as an infimum over finite observed-mark Poisson experiments. Let $\Lambda$ be the noise intensity required by the boundary Poisson-shift profile and let $\lambda_{\min}$ be the intensity required by the full composition-maximized randomized-response profile. Binary randomized response is asymptotically minimax optimal if and only if $\Lambda=\lambda_{\min}$. When $\Lambda<\lambda_{\min}$, the minimax value lies strictly between $(\Lambda+\lambda_{\min})/2$ and $\lambda_{\min}$, and a randomized-response construction with observed rare marks strictly improves on binary randomized response. We give a finite-sample certified example. Binary randomized response is strictly suboptimal at $\varepsilon=0$ for every $0<\delta<1$, and this persists for sufficiently small positive $\varepsilon$ at each fixed target. For every fixed positive $\varepsilon$, strict suboptimality also occurs along a sequence of fixed privacy targets tending to zero. The variational characterization permits approximation by finite marked channels; it does not assert that a finite optimizer exists.

==> anc/README.txt <==
Numerical certificates for Proposition 10.1

Run from this anc directory in a writable copy:
    python3 open_minimax/certify_ternary_rational.py
    python3 open_minimax/root_certify_rr.py

The first script requires Python 3 and NumPy. It uses correctly rounded
IEEE-754 binary64 arithmetic with outward nextafter rounding, and exact
rational Taylor bounds for its exponential input. The second uses only
the Python standard library and exact Fraction arithmetic.
Both scripts write their JSON certificates into the open_minimax directory.
Expected JSON files are included here; keep a copy before rerunning.

The certificate controls the full composition interval, truncation tails,
rounding error, and the finite-n approximation. It is not a numerical
certificate of the unrestricted variational optimum.


==> anc/open_minimax/certify_ternary_rational.py <==
"""Outward-rounded interval certificate for a=.9,c=.4 ternary witness.

The certificate bounds E_C max(delta_forward|C,delta_reverse|C), an upper
bound on the joint two-sided profile. All array operations use IEEE-754
binary64 basic arithmetic with one outward nextafter per operation.
exp(-1.3) is bounded by an exact Fraction Taylor series for exp(1.3),
with 80 terms and a geometric tail bound, followed by inversion.
Missing events have total count>20; Chernoff with e<3 supplies the tail.
"""
import numpy as np, json, math
from fractions import Fraction
DOWN=-np.inf;UP=np.inf

def add_up(x,y):return float(np.nextafter(x+y,UP))
def rational_interval(r):
 x=float(r)
 return float(np.nextafter(x,DOWN)),float(np.nextafter(x,UP))
def mult_inter(x,y):
 return max(0.,float(np.nextafter(x[0]*y[0],DOWN))),float(np.nextafter(x[1]*y[1],UP))
def conv(x,y):
 xl,xh=x;yl,yh=y
 lo=np.zeros(len(xl)+len(yl)-1);hi=lo.copy()
 for i in range(len(xl)):
  pl=np.maximum(0,np.nextafter(xl[i]*yl,DOWN));ph=np.nextafter(xh[i]*yh,UP)
  lo[i:i+len(yl)]=np.maximum(0,np.nextafter(lo[i:i+len(yl)]+pl,DOWN))
  hi[i:i+len(yh)]=np.nextafter(hi[i:i+len(yh)]+ph,UP)
 return lo,hi

def powers_over_factorial(m,kmax=20):
 lo=np.ones(kmax+1);hi=lo.copy()
 for k in range(1,kmax+1):
  # Multiply then divide by exact positive integer, each outward rounded.
  lo[k]=max(0,float(np.nextafter(np.nextafter(lo[k-1]*m[0],DOWN)/k,DOWN)))
  hi[k]=float(np.nextafter(np.nextafter(hi[k-1]*m[1],UP)/k,UP))
 return lo,hi

def shift_upper(p):
 lo,hi=p
 # Positive hockey stick in both directions, including missing boundary.
 lp=np.r_[0.,lo,0.];hp=np.r_[0.,hi,0.]
 sf=0.;sr=0.
 for i in range(1,len(lp)):
  sf=add_up(sf,max(0.,float(np.nextafter(hp[i]-lp[i-1],UP))))
  sr=add_up(sr,max(0.,float(np.nextafter(hp[i-1]-lp[i],UP))))
 return max(sf,sr)

xexp=Fraction(13,10)
term=Fraction(1);partial=term
Nexp=80
for jexp in range(1,Nexp+1):
 term*=xexp/jexp
 partial+=term
next_term=term*xexp/(Nexp+1)
remainder=next_term/(1-xexp/(Nexp+2))
exp_lo_exact=1/(partial+remainder)
exp_hi_exact=1/partial
elo=rational_interval(exp_lo_exact)[0]
ehi=rational_interval(exp_hi_exact)[1]
exp_interval=(elo,ehi)
a=rational_interval(Fraction(9,10));c=rational_interval(Fraction(2,5))
pc=powers_over_factorial(c)
records=[]
for j in range(501):
 th=rational_interval(Fraction(j,1000));one_th=rational_interval(Fraction(1000-j,1000))
 ma=mult_inter(a,one_th);mb=mult_inter(a,th)
 p0=powers_over_factorial(ma);p1=powers_over_factorial(mb)
 flip=conv(p0,(p1[0][::-1],p1[1][::-1]))
 bern=(np.array([one_th[0],th[0]]),np.array([one_th[1],th[1]]))
 b=(np.ones(1),np.ones(1));total=0.
 for C in range(21):
  if C:b=conv(b,bern)
  cond=conv(flip,(b[0][::-1],b[1][::-1]))
  hs=shift_upper(cond)
  cw=mult_inter((pc[0][C],pc[1][C]),exp_interval)[1]
  term=float(np.nextafter(cw*hs,UP));total=add_up(total,term)
 records.append({'theta':j/1000,'upper_truncated_profile':total})
 if j%100==0:print('grid',j,'upper',total,flush=True)
max_record=max(records,key=lambda r:r['upper_truncated_profile'])
# max distance to this reflection-symmetric grid is 1/2000.
L=Fraction(13,5);half_grid=Fraction(1,2000)
grid_correction=float(np.nextafter(float(L*half_grid),UP))
tail_fraction=Fraction(39,210)**21
tail=float(np.nextafter(float(tail_fraction),UP))
upper=add_up(add_up(max_record['upper_truncated_profile'],grid_correction),2*tail)
output={'parameters':{'a':'9/10','c':'2/5','asymptotic_risk':'1','epsilon':'0 or 1/1000','d':'23/50'},'Kmax':20,'grid_step':'1/1000','max_grid':max_record,'global_lipschitz':'13/5','grid_correction':grid_correction,'poisson_tail_bound':tail,'tail_profile_correction':2*tail,'global_upper_bound':upper,'strict_margin_to_d':.46-upper,'exp_interval':exp_interval,'arithmetic':'Outward-rounded binary64 basic arithmetic; exact Fraction Taylor exp interval N80','exp_taylor_terms':Nexp,'exp_exact_remainder_upper':float(remainder),'records':records}
print(json.dumps({k:v for k,v in output.items() if k!='records'},indent=2),flush=True)
with open('open_minimax/ternary_rational_interval_certificate.json','w') as f:json.dump(output,f,indent=2)
assert upper<.46


==> anc/open_minimax/root_certify_rr.py <==
"""Exact-rational certificate for the RR lower comparison.
No transcendental floating-point value is used in the inequality.
"""
from fractions import Fraction
import json
from pathlib import Path

def exp_bounds(x, N=80):
    terms=[Fraction(1)]
    for k in range(1,N+2):terms.append(terms[-1]*x/k)
    low=sum(terms[:N+1],Fraction(0))
    tail=terms[N+1]/(1-x/Fraction(N+2))
    return low,low+tail

lam=Fraction(203,200); eps=Fraction(1,1000); target=Fraction(23,50)
_,e_lam_hi=exp_bounds(lam)
_,e_eps_hi=exp_bounds(eps)
I0low=sum((lam*lam/4)**k/
          (Fraction(__import__('math').factorial(k))**2)
          for k in range(31))
lower=I0low/e_lam_hi-(e_eps_hi-1)
assert lower>target
def certified_floor(x,digits=16):
    scale=10**digits
    n=(x.numerator*scale)//x.denominator
    return str(n//scale)+'.'+str(n%scale).zfill(digits)
data={
    'epsilon':'1/1000','d':'23/50','tested_rr_intensity':'203/200',
    'inequality':'Gamma_lambda(epsilon) >= exp(-lambda)*I0(lambda) -(exp(epsilon)-1) > d',
    'exp_taylor_degree':80,'I0_positive_partial_terms':31,
    'certified_lower_decimal_floor':certified_floor(lower),
    'certified_margin_decimal_floor':certified_floor(lower-target),
    'lower_exact_numerator':str(lower.numerator),
    'lower_exact_denominator':str(lower.denominator),
    'strict_integer_check':lower.numerator*target.denominator>target.numerator*lower.denominator
}
p=Path(__file__).resolve().parent/'root_rr_rational_certificate.json'
p.write_text(json.dumps(data,indent=2)+'\n')
print({k:v for k,v in data.items() if not k.endswith(('numerator','denominator'))})



==> anc/open_minimax/root_rr_rational_certificate.json <==
{
  "epsilon": "1/1000",
  "d": "23/50",
  "tested_rr_intensity": "203/200",
  "inequality": "Gamma_lambda(epsilon) >= exp(-lambda)*I0(lambda) -(exp(epsilon)-1) > d",
  "exp_taylor_degree": 80,
  "I0_positive_partial_terms": 31,
  "certified_lower_decimal_floor": "0.4609257398593415",
  "certified_margin_decimal_floor": "0.0009257398593415",
  "lower_exact_numerator": "58957038314884224300291600249434848216738159694994995971268559251661785413688093547900197742617255060423563859938911102154309618959556245972466004503294720778083273789005141993577186485281017281537002900781879980773106679421517993939604973244967110975055434924611131525393124996243749399415366521549256945859638477128810861197921080237329089921678681925929842759502845181726707461693415420745661105081169483920525833237453925987074626086326247640400786817661226874301074681471957477563270705220758049385671838042096867615759359474475442969062760887996284648005754959289993992008720714208327161854486297782133706191027712051230752523746412269715985185848152943917",
  "lower_exact_denominator": "127910058424760250274743114919779974134902344818890184326301382298638113817053441051093739220844644484409077190092019370663974894093686409616918899914053430749550690771974701333243422753065428348011028451440349235969555609539435156804863393296482927203067953962706407884743431869344120573280405654368544164999572506930294627865501793649595641936624531149156379270521204547468014810474753144629911261020160000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
  "strict_integer_check": true
}


==> anc/open_minimax/ternary_rational_interval_certificate.json <==
{
  "parameters": {
    "a": "9/10",
    "c": "2/5",
    "asymptotic_risk": "1",
    "epsilon": "0 or 1/1000",
    "d": "23/50"
  },
  "Kmax": 20,
  "grid_step": "1/1000",
  "max_grid": {
    "theta": 0.316,
    "upper_truncated_profile": 0.4549904127523489
  },
  "global_lipschitz": "13/5",
  "grid_correction": 0.0013000000000000002,
  "poisson_tail_bound": 4.4233525832108027e-16,
  "tail_profile_correction": 8.846705166421605e-16,
  "global_upper_bound": 0.45629041275234994,
  "strict_margin_to_d": 0.0037095872476500813,
  "exp_interval": [
    0.27253179303401254,
    0.27253179303401265
  ],
  "arithmetic": "Outward-rounded binary64 basic arithmetic; exact Fraction Taylor exp interval N80",
  "exp_taylor_terms": 80,
  "exp_exact_remainder_upper": 2.972618067783582e-112,
  "records": [
    {
      "theta": 0.0,
      "upper_truncated_profile": 0.4065696597406091
    },
    {
      "theta": 0.001,
      "upper_truncated_profile": 0.4068822239896889
    },
    {
      "theta": 0.002,
      "upper_truncated_profile": 0.40719379909542736
    },
    {
      "theta": 0.003,
      "upper_truncated_profile": 0.4075043845124306
    },
    {
      "theta": 0.004,
      "upper_truncated_profile": 0.40781397969911326
    },
    {
      "theta": 0.005,
      "upper_truncated_profile": 0.40812258411769814
    },
    {
      "theta": 0.006,
      "upper_truncated_profile": 0.40843019723421603
    },
    {
      "theta": 0.007,
      "upper_truncated_profile": 0.40873681851850463
    },
    {
      "theta": 0.008,
      "upper_truncated_profile": 0.409042447444209
    },
    {
      "theta": 0.009,
      "upper_truncated_profile": 0.40934708348878157
    },
    {
      "theta": 0.01,
      "upper_truncated_profile": 0.40965072613348036
    },
    {
      "theta": 0.011,
      "upper_truncated_profile": 0.4099533748633701
    },
    {
      "theta": 0.012,
      "upper_truncated_profile": 0.4102550291673205
    },
    {
      "theta": 0.013,
      "upper_truncated_profile": 0.410555688538007
    },
    {
      "theta": 0.014,
      "upper_truncated_profile": 0.41085535247190935
    },
    {
      "theta": 0.015,
      "upper_truncated_profile": 0.4111540204693123
    },
    {
      "theta": 0.016,
      "upper_truncated_profile": 0.41145169203430354
    },
    {
      "theta": 0.017,
      "upper_truncated_profile": 0.41174836667477527
    },
    {
      "theta": 0.018,
      "upper_truncated_profile": 0.4120440439024209
    },
    {
      "theta": 0.019,
      "upper_truncated_profile": 0.4123387232327376
    },
    {
      "theta": 0.02,
      "upper_truncated_profile": 0.41263240418502417
    },
    {
      "theta": 0.021,
      "upper_truncated_profile": 0.4129250862823803
    },
    {
      "theta": 0.022,
      "upper_truncated_profile": 0.41321676905170635
    },
    {
      "theta": 0.023,
      "upper_truncated_profile": 0.4135074520237034
    },
    {
      "theta": 0.024,
      "upper_truncated_profile": 0.41379713473287216
    },
    {
      "theta": 0.025,
      "upper_truncated_profile": 0.41408581671751155
    },
    {
      "theta": 0.026,
      "upper_truncated_profile": 0.41437349751971947
    },
    {
      "theta": 0.027,
      "upper_truncated_profile": 0.4146601766853916
    },
    {
      "theta": 0.028,
      "upper_truncated_profile": 0.41494585376422044
    },
    {
      "theta": 0.029,
      "upper_truncated_profile": 0.41523052830969537
    },
    {
      "theta": 0.03,
      "upper_truncated_profile": 0.41551419987910054
    },
    {
      "theta": 0.031,
      "upper_truncated_profile": 0.41579686803351723
    },
    {
      "theta": 0.032,
      "upper_truncated_profile": 0.4160785323378187
    },
    {
      "theta": 0.033,
      "upper_truncated_profile": 0.4163591923606739
    },
    {
      "theta": 0.034,
      "upper_truncated_profile": 0.4166388476745434
    },
    {
      "theta": 0.035,
      "upper_truncated_profile": 0.41691749785568066
    },
    {
      "theta": 0.036,
      "upper_truncated_profile": 0.4171951424841303
    },
    {
      "theta": 0.037,
      "upper_truncated_profile": 0.417471781143728
    },
    {
      "theta": 0.038,
      "upper_truncated_profile": 0.4177474134220989
    },
    {
      "theta": 0.039,
      "upper_truncated_profile": 0.41802203891065737
    },
    {
      "theta": 0.04,
      "upper_truncated_profile": 0.4182956572046063
    },
    {
      "theta": 0.041,
      "upper_truncated_profile": 0.4185682679029358
    },
    {
      "theta": 0.042,
      "upper_truncated_profile": 0.41883987060842254
    },
    {
      "theta": 0.043,
      "upper_truncated_profile": 0.41911046492762927
    },
    {
      "theta": 0.044,
      "upper_truncated_profile": 0.41938005047090304
    },
    {
      "theta": 0.045,
      "upper_truncated_profile": 0.4196486268523753
    },
    {
      "theta": 0.046,
      "upper_truncated_profile": 0.41991619368996064
    },
    {
      "theta": 0.047,
      "upper_truncated_profile": 0.42018275060535554
    },
    {
      "theta": 0.048,
      "upper_truncated_profile": 0.42044829722403737
    },
    {
      "theta": 0.049,
      "upper_truncated_profile": 0.42071283317526487
    },
    {
      "theta": 0.05,
      "upper_truncated_profile": 0.42097635809207506
    },
    {
      "theta": 0.051,
      "upper_truncated_profile": 0.42123887161128376
    },
    {
      "theta": 0.052,
      "upper_truncated_profile": 0.42150037337348406
    },
    {
      "theta": 0.053,
      "upper_truncated_profile": 0.4217608630230454
    },
    {
      "theta": 0.054,
      "upper_truncated_profile": 0.4220203402081125
    },
    {
      "theta": 0.055,
      "upper_truncated_profile": 0.4222788045806043
    },
    {
      "theta": 0.056,
      "upper_truncated_profile": 0.4225362557962139
    },
    {
      "theta": 0.057,
      "upper_truncated_profile": 0.4227926935144044
    },
    {
      "theta": 0.058,
      "upper_truncated_profile": 0.42304811739841264
    },
    {
      "theta": 0.059,
      "upper_truncated_profile": 0.4233025271152435
    },
    {
      "theta": 0.06,
      "upper_truncated_profile": 0.4235559223356716
    },
    {
      "theta": 0.061,
      "upper_truncated_profile": 0.4238083027342403
    },
    {
      "theta": 0.062,
      "upper_truncated_profile": 0.4240596679892569
    },
    {
      "theta": 0.063,
      "upper_truncated_profile": 0.42431001778279726
    },
    {
      "theta": 0.064,
      "upper_truncated_profile": 0.42455935180069965
    },
    {
      "theta": 0.065,
      "upper_truncated_profile": 0.4248076697325663
    },
    {
      "theta": 0.066,
      "upper_truncated_profile": 0.4250549712717617
    },
    {
      "theta": 0.067,
      "upper_truncated_profile": 0.42530125611541003
    },
    {
      "theta": 0.068,
      "upper_truncated_profile": 0.42554652396439596
    },
    {
      "theta": 0.069,
      "upper_truncated_profile": 0.4257907745233626
    },
    {
      "theta": 0.07,
      "upper_truncated_profile": 0.42603400750070924
    },
    {
      "theta": 0.071,
      "upper_truncated_profile": 0.42627622260859216
    },
    {
      "theta": 0.072,
      "upper_truncated_profile": 0.42651741956292116
    },
    {
      "theta": 0.073,
      "upper_truncated_profile": 0.42675759808336017
    },
    {
      "theta": 0.074,
      "upper_truncated_profile": 0.42699675789332425
    },
    {
      "theta": 0.075,
      "upper_truncated_profile": 0.42723489871998016
    },
    {
      "theta": 0.076,
      "upper_truncated_profile": 0.42747202029424275
    },
    {
      "theta": 0.077,
      "upper_truncated_profile": 0.42770812235077615
    },
    {
      "theta": 0.078,
      "upper_truncated_profile": 0.4279432046279903
    },
    {
      "theta": 0.079,
      "upper_truncated_profile": 0.4281772668680401
    },
    {
      "theta": 0.08,
      "upper_truncated_profile": 0.428410308816825
    },
    {
      "theta": 0.081,
      "upper_truncated_profile": 0.42864233022398707
    },
    {
      "theta": 0.082,
      "upper_truncated_profile": 0.428873330842909
    },
    {
      "theta": 0.083,
      "upper_truncated_profile": 0.4291033104307126
    },
    {
      "theta": 0.084,
      "upper_truncated_profile": 0.4293322687482589
    },
    {
      "theta": 0.085,
      "upper_truncated_profile": 0.42956020556014474
    },
    {
      "theta": 0.086,
      "upper_truncated_profile": 0.4297871206347033
    },
    {
      "theta": 0.087,
      "upper_truncated_profile": 0.4300130137440004
    },
    {
      "theta": 0.088,
      "upper_truncated_profile": 0.43023788466383533
    },
    {
      "theta": 0.089,
      "upper_truncated_profile": 0.4304617331737366
    },
    {
      "theta": 0.09,
      "upper_truncated_profile": 0.4306845590569631
    },
    {
      "theta": 0.091,
      "upper_truncated_profile": 0.43090636210050126
    },
    {
      "theta": 0.092,
      "upper_truncated_profile": 0.4311271420950637
    },
    {
      "theta": 0.093,
      "upper_truncated_profile": 0.43134689883508714
    },
    {
      "theta": 0.094,
      "upper_truncated_profile": 0.43156563211873195
    },
    {
      "theta": 0.095,
      "upper_truncated_profile": 0.4317833417478793
    },
    {
      "theta": 0.096,
      "upper_truncated_profile": 0.4320000275281308
    },
    {
      "theta": 0.097,
      "upper_truncated_profile": 0.43221568926880555
    },
    {
      "theta": 0.098,
      "upper_truncated_profile": 0.43243032678294013
    },
    {
      "theta": 0.099,
      "upper_truncated_profile": 0.4326439398872852
    },
    {
      "theta": 0.1,
      "upper_truncated_profile": 0.43285652840230476
    },
    {
      "theta": 0.101,
      "upper_truncated_profile": 0.43306809215217507
    },
    {
      "theta": 0.102,
      "upper_truncated_profile": 0.43327863096478103
    },
    {
      "theta": 0.103,
      "upper_truncated_profile": 0.43348814467171704
    },
    {
      "theta": 0.104,
      "upper_truncated_profile": 0.4336966331082834
    },
    {
      "theta": 0.105,
      "upper_truncated_profile": 0.4339040961134845
    },
    {
      "theta": 0.106,
      "upper_truncated_profile": 0.4341105335300291
    },
    {
      "theta": 0.107,
      "upper_truncated_profile": 0.4343159452043261
    },
    {
      "theta": 0.108,
      "upper_truncated_profile": 0.4345203309864842
    },
    {
      "theta": 0.109,
      "upper_truncated_profile": 0.43472369073030986
    },
    {
      "theta": 0.11,
      "upper_truncated_profile": 0.43492602429330507
    },
    {
      "theta": 0.111,
      "upper_truncated_profile": 0.43512733153666683
    },
    {
      "theta": 0.112,
      "upper_truncated_profile": 0.4353276123252829
    },
    {
      "theta": 0.113,
      "upper_truncated_profile": 0.43552686652773287
    },
    {
      "theta": 0.114,
      "upper_truncated_profile": 0.4357250940162842
    },
    {
      "theta": 0.115,
      "upper_truncated_profile": 0.4359222946668908
    },
    {
      "theta": 0.116,
      "upper_truncated_profile": 0.4361184683591923
    },
    {
      "theta": 0.117,
      "upper_truncated_profile": 0.43631361497651017
    },
    {
      "theta": 0.118,
      "upper_truncated_profile": 0.4365077344058479
    },
    {
      "theta": 0.119,
      "upper_truncated_profile": 0.436700826537889
    },
    {
      "theta": 0.12,
      "upper_truncated_profile": 0.43689289126699066
    },
    {
      "theta": 0.121,
      "upper_truncated_profile": 0.4370839284911882
    },
    {
      "theta": 0.122,
      "upper_truncated_profile": 0.4372739381121895
    },
    {
      "theta": 0.123,
      "upper_truncated_profile": 0.43746292003537335
    },
    {
      "theta": 0.124,
      "upper_truncated_profile": 0.43765087416978826
    },
    {
      "theta": 0.125,
      "upper_truncated_profile": 0.43783780042815007
    },
    {
      "theta": 0.126,
      "upper_truncated_profile": 0.4380236987268401
    },
    {
      "theta": 0.127,
      "upper_truncated_profile": 0.43820856898590255
    },
    {
      "theta": 0.128,
      "upper_truncated_profile": 0.4383924111290649
    },
    {
      "theta": 0.129,
      "upper_truncated_profile": 0.4385752250836823
    },
    {
      "theta": 0.13,
      "upper_truncated_profile": 0.43875701078076434
    },
    {
      "theta": 0.131,
      "upper_truncated_profile": 0.43893776815498803
    },
    {
      "theta": 0.132,
      "upper_truncated_profile": 0.43911749714468323
    },
    {
      "theta": 0.133,
      "upper_truncated_profile": 0.4392961976918314
    },
    {
      "theta": 0.134,
      "upper_truncated_profile": 0.43947386974206204
    },
    {
      "theta": 0.135,
      "upper_truncated_profile": 0.43965051324465154
    },
    {
      "theta": 0.136,
      "upper_truncated_profile": 0.4398261281525205
    },
    {
      "theta": 0.137,
      "upper_truncated_profile": 0.44000071442223243
    },
    {
      "theta": 0.138,
      "upper_truncated_profile": 0.4401742720139908
    },
    {
      "theta": 0.139,
      "upper_truncated_profile": 0.44034680089199435
    },
    {
      "theta": 0.14,
      "upper_truncated_profile": 0.4405183010237997
    },
    {
      "theta": 0.141,
      "upper_truncated_profile": 0.44068877238007165
    },
    {
      "theta": 0.142,
      "upper_truncated_profile": 0.4408582149355531
    },
    {
      "theta": 0.143,
      "upper_truncated_profile": 0.4410266286686149
    },
    {
      "theta": 0.144,
      "upper_truncated_profile": 0.44119401356125487
    },
    {
      "theta": 0.145,
      "upper_truncated_profile": 0.44136036959909647
    },
    {
      "theta": 0.146,
      "upper_truncated_profile": 0.44152569677138503
    },
    {
      "theta": 0.147,
      "upper_truncated_profile": 0.4416899950709852
    },
    {
      "theta": 0.148,
      "upper_truncated_profile": 0.44185326449438045
    },
    {
      "theta": 0.149,
      "upper_truncated_profile": 0.44201550504166986
    },
    {
      "theta": 0.15,
      "upper_truncated_profile": 0.44217671671656433
    },
    {
      "theta": 0.151,
      "upper_truncated_profile": 0.44233689952638666
    },
    {
      "theta": 0.152,
      "upper_truncated_profile": 0.4424960534833788
    },
    {
      "theta": 0.153,
      "upper_truncated_profile": 0.44265417861630413
    },
    {
      "theta": 0.154,
      "upper_truncated_profile": 0.4428112749276055
    },
    {
      "theta": 0.155,
      "upper_truncated_profile": 0.4429673424390256
    },
    {
      "theta": 0.156,
      "upper_truncated_profile": 0.4431223811759065
    },
    {
      "theta": 0.157,
      "upper_truncated_profile": 0.44327639116718615
    },
    {
      "theta": 0.158,
      "upper_truncated_profile": 0.44342937244539715
    },
    {
      "theta": 0.159,
      "upper_truncated_profile": 0.4435813250466633
    },
    {
      "theta": 0.16,
      "upper_truncated_profile": 0.44373224901069863
    },
    {
      "theta": 0.161,
      "upper_truncated_profile": 0.4438821443808026
    },
    {
      "theta": 0.162,
      "upper_truncated_profile": 0.4440310112038603
    },
    {
      "theta": 0.163,
      "upper_truncated_profile": 0.444178849530338
    },
    {
      "theta": 0.164,
      "upper_truncated_profile": 0.444325659414281
    },
    {
      "theta": 0.165,
      "upper_truncated_profile": 0.4444714409133124
    },
    {
      "theta": 0.166,
      "upper_truncated_profile": 0.4446161940886288
    },
    {
      "theta": 0.167,
      "upper_truncated_profile": 0.4447599190049989
    },
    {
      "theta": 0.168,
      "upper_truncated_profile": 0.44490261573076056
    },
    {
      "theta": 0.169,
      "upper_truncated_profile": 0.44504428459494966
    },
    {
      "theta": 0.17,
      "upper_truncated_profile": 0.445184925471834
    },
    {
      "theta": 0.171,
      "upper_truncated_profile": 0.44532453838188607
    },
    {
      "theta": 0.172,
      "upper_truncated_profile": 0.44546312340769834
    },
    {
      "theta": 0.173,
      "upper_truncated_profile": 0.4456006806354206
    },
    {
      "theta": 0.174,
      "upper_truncated_profile": 0.4457372101547566
    },
    {
      "theta": 0.175,
      "upper_truncated_profile": 0.44587271205896034
    },
    {
      "theta": 0.176,
      "upper_truncated_profile": 0.44600718644483456
    },
    {
      "theta": 0.177,
      "upper_truncated_profile": 0.44614063341272886
    },
    {
      "theta": 0.178,
      "upper_truncated_profile": 0.44627305306653453
    },
    {
      "theta": 0.179,
      "upper_truncated_profile": 0.4464044455136839
    },
    {
      "theta": 0.18,
      "upper_truncated_profile": 0.4465348108651481
    },
    {
      "theta": 0.181,
      "upper_truncated_profile": 0.4466641492354317
    },
    {
      "theta": 0.182,
      "upper_truncated_profile": 0.44679246074257256
    },
    {
      "theta": 0.183,
      "upper_truncated_profile": 0.4469197455081381
    },
    {
      "theta": 0.184,
      "upper_truncated_profile": 0.44704600365722297
    },
    {
      "theta": 0.185,
      "upper_truncated_profile": 0.44717123531844516
    },
    {
      "theta": 0.186,
      "upper_truncated_profile": 0.44729544062394444
    },
    {
      "theta": 0.187,
      "upper_truncated_profile": 0.4474186197093794
    },
    {
      "theta": 0.188,
      "upper_truncated_profile": 0.4475407727139236
    },
    {
      "theta": 0.189,
      "upper_truncated_profile": 0.4476619028052233
    },
    {
      "theta": 0.19,
      "upper_truncated_profile": 0.4477820091962686
    },
    {
      "theta": 0.191,
      "upper_truncated_profile": 0.4479010899084638
    },
    {
      "theta": 0.192,
      "upper_truncated_profile": 0.4480191450950384
    },
    {
      "theta": 0.193,
      "upper_truncated_profile": 0.44813617491272567
    },
    {
      "theta": 0.194,
      "upper_truncated_profile": 0.4482521795217588
    },
    {
      "theta": 0.195,
      "upper_truncated_profile": 0.4483671590858679
    },
    {
      "theta": 0.196,
      "upper_truncated_profile": 0.44848111377227895
    },
    {
      "theta": 0.197,
      "upper_truncated_profile": 0.4485940437517073
    },
    {
      "theta": 0.198,
      "upper_truncated_profile": 0.44870594919835793
    },
    {
      "theta": 0.199,
      "upper_truncated_profile": 0.44881683028992236
    },
    {
      "theta": 0.2,
      "upper_truncated_profile": 0.4489266872075733
    },
    {
      "theta": 0.201,
      "upper_truncated_profile": 0.4490355201359637
    },
    {
      "theta": 0.202,
      "upper_truncated_profile": 0.4491433292632226
    },
    {
      "theta": 0.203,
      "upper_truncated_profile": 0.4492501147809544
    },
    {
      "theta": 0.204,
      "upper_truncated_profile": 0.4493558768842328
    },
    {
      "theta": 0.205,
      "upper_truncated_profile": 0.44946061577159996
    },
    {
      "theta": 0.206,
      "upper_truncated_profile": 0.44956433164506243
    },
    {
      "theta": 0.207,
      "upper_truncated_profile": 0.4496670247100898
    },
    {
      "theta": 0.208,
      "upper_truncated_profile": 0.4497686951756083
    },
    {
      "theta": 0.209,
      "upper_truncated_profile": 0.4498693432540015
    },
    {
      "theta": 0.21,
      "upper_truncated_profile": 0.4499689691611048
    },
    {
      "theta": 0.211,
      "upper_truncated_profile": 0.4500675731162032
    },
    {
      "theta": 0.212,
      "upper_truncated_profile": 0.4501651553420281
    },
    {
      "theta": 0.213,
      "upper_truncated_profile": 0.4502617160647547
    },
    {
      "theta": 0.214,
      "upper_truncated_profile": 0.45035725551399786
    },
    {
      "theta": 0.215,
      "upper_truncated_profile": 0.4504518243848196
    },
    {
      "theta": 0.216,
      "upper_truncated_profile": 0.4505453932555022
    },
    {
      "theta": 0.217,
      "upper_truncated_profile": 0.45063794114215006
    },
    {
      "theta": 0.218,
      "upper_truncated_profile": 0.45072946828792176
    },
    {
      "theta": 0.219,
      "upper_truncated_profile": 0.4508199749394129
    },
    {
      "theta": 0.22,
      "upper_truncated_profile": 0.4509094613466562
    },
    {
      "theta": 0.221,
      "upper_truncated_profile": 0.4509979277631162
    },
    {
      "theta": 0.222,
      "upper_truncated_profile": 0.45108537444568514
    },
    {
      "theta": 0.223,
      "upper_truncated_profile": 0.4511718016546828
    },
    {
      "theta": 0.224,
      "upper_truncated_profile": 0.4512572096538498
    },
    {
      "theta": 0.225,
      "upper_truncated_profile": 0.45134159871034757
    },
    {
      "theta": 0.226,
      "upper_truncated_profile": 0.45142496909475177
    },
    {
      "theta": 0.227,
      "upper_truncated_profile": 0.451507321081052
    },
    {
      "theta": 0.228,
      "upper_truncated_profile": 0.4515886549466464
    },
    {
      "theta": 0.229,
      "upper_truncated_profile": 0.45166897097233866
    },
    {
      "theta": 0.23,
      "upper_truncated_profile": 0.4517482694423361
    },
    {
      "theta": 0.231,
      "upper_truncated_profile": 0.45182655064424443
    },
    {
      "theta": 0.232,
      "upper_truncated_profile": 0.4519038148690653
    },
    {
      "theta": 0.233,
      "upper_truncated_profile": 0.45198006241132627
    },
    {
      "theta": 0.234,
      "upper_truncated_profile": 0.45205529356907603
    },
    {
      "theta": 0.235,
      "upper_truncated_profile": 0.4521295086430827
    },
    {
      "theta": 0.236,
      "upper_truncated_profile": 0.45220270793789796
    },
    {
      "theta": 0.237,
      "upper_truncated_profile": 0.4522748917614521
    },
    {
      "theta": 0.238,
      "upper_truncated_profile": 0.4523460604250508
    },
    {
      "theta": 0.239,
      "upper_truncated_profile": 0.4524162142433718
    },
    {
      "theta": 0.24,
      "upper_truncated_profile": 0.4524853535344616
    },
    {
      "theta": 0.241,
      "upper_truncated_profile": 0.4525534786197324
    },
    {
      "theta": 0.242,
      "upper_truncated_profile": 0.45262058982395675
    },
    {
      "theta": 0.243,
      "upper_truncated_profile": 0.45268668747526614
    },
    {
      "theta": 0.244,
      "upper_truncated_profile": 0.45275177190514665
    },
    {
      "theta": 0.245,
      "upper_truncated_profile": 0.45281584344843573
    },
    {
      "theta": 0.246,
      "upper_truncated_profile": 0.45287890244331797
    },
    {
      "theta": 0.247,
      "upper_truncated_profile": 0.4529409492313228
    },
    {
      "theta": 0.248,
      "upper_truncated_profile": 0.4530019841573192
    },
    {
      "theta": 0.249,
      "upper_truncated_profile": 0.4530622680679235
    },
    {
      "theta": 0.25,
      "upper_truncated_profile": 0.4531221079540052
    },
    {
      "theta": 0.251,
      "upper_truncated_profile": 0.45318093322666064
    },
    {
      "theta": 0.252,
      "upper_truncated_profile": 0.45323874423796484
    },
    {
      "theta": 0.253,
      "upper_truncated_profile": 0.4532955413434198
    },
    {
      "theta": 0.254,
      "upper_truncated_profile": 0.4533513249019541
    },
    {
      "theta": 0.255,
      "upper_truncated_profile": 0.4534060952759158
    },
    {
      "theta": 0.256,
      "upper_truncated_profile": 0.45345985284087975
    },
    {
      "theta": 0.257,
      "upper_truncated_profile": 0.4535125979577964
    },
    {
      "theta": 0.258,
      "upper_truncated_profile": 0.4535643309976199
    },
    {
      "theta": 0.259,
      "upper_truncated_profile": 0.4536150523363429
    },
    {
      "theta": 0.26,
      "upper_truncated_profile": 0.45366476235336256
    },
    {
      "theta": 0.261,
      "upper_truncated_profile": 0.45371346143147295
    },
    {
      "theta": 0.262,
      "upper_truncated_profile": 0.453761149956863
    },
    {
      "theta": 0.263,
      "upper_truncated_profile": 0.4538078283191125
    },
    {
      "theta": 0.264,
      "upper_truncated_profile": 0.4538534969111875
    },
    {
      "theta": 0.265,
      "upper_truncated_profile": 0.45389815612943774
    },
    {
      "theta": 0.266,
      "upper_truncated_profile": 0.4539418063735929
    },
    {
      "theta": 0.267,
      "upper_truncated_profile": 0.4539844480467565
    },
    {
      "theta": 0.268,
      "upper_truncated_profile": 0.4540260815554035
    },
    {
      "theta": 0.269,
      "upper_truncated_profile": 0.45406670730937776
    },
    {
      "theta": 0.27,
      "upper_truncated_profile": 0.4541063257218856
    },
    {
      "theta": 0.271,
      "upper_truncated_profile": 0.45414493720949356
    },
    {
      "theta": 0.272,
      "upper_truncated_profile": 0.45418254219212373
    },
    {
      "theta": 0.273,
      "upper_truncated_profile": 0.4542191410930509
    },
    {
      "theta": 0.274,
      "upper_truncated_profile": 0.45425473433889596
    },
    {
      "theta": 0.275,
      "upper_truncated_profile": 0.4542893223596258
    },
    {
      "theta": 0.276,
      "upper_truncated_profile": 0.45432290558854627
    },
    {
      "theta": 0.277,
      "upper_truncated_profile": 0.45435548446229934
    },
    {
      "theta": 0.278,
      "upper_truncated_profile": 0.45438705942085855
    },
    {
      "theta": 0.279,
      "upper_truncated_profile": 0.4544176309075257
    },
    {
      "theta": 0.28,
      "upper_truncated_profile": 0.45444719936892686
    },
    {
      "theta": 0.281,
      "upper_truncated_profile": 0.4544757652550074
    },
    {
      "theta": 0.282,
      "upper_truncated_profile": 0.4545033290190291
    },
    {
      "theta": 0.283,
      "upper_truncated_profile": 0.45452989125216203
    },
    {
      "theta": 0.284,
      "upper_truncated_profile": 0.45455545236330674
    },
    {
      "theta": 0.285,
      "upper_truncated_profile": 0.45458001273116533
    },
    {
      "theta": 0.286,
      "upper_truncated_profile": 0.45460357282220926
    },
    {
      "theta": 0.287,
      "upper_truncated_profile": 0.45462613310620587
    },
    {
      "theta": 0.288,
      "upper_truncated_profile": 0.4546476940562134
    },
    {
      "theta": 0.289,
      "upper_truncated_profile": 0.45466825614857886
    },
    {
      "theta": 0.29,
      "upper_truncated_profile": 0.454687819862931
    },
    {
      "theta": 0.291,
      "upper_truncated_profile": 0.454706385682179
    },
    {
      "theta": 0.292,
      "upper_truncated_profile": 0.45472395409250604
    },
    {
      "theta": 0.293,
      "upper_truncated_profile": 0.45474052558336625
    },
    {
      "theta": 0.294,
      "upper_truncated_profile": 0.45475610064748084
    },
    {
      "theta": 0.295,
      "upper_truncated_profile": 0.4547706797808331
    },
    {
      "theta": 0.296,
      "upper_truncated_profile": 0.4547842634826648
    },
    {
      "theta": 0.297,
      "upper_truncated_profile": 0.45479791175156653
    },
    {
      "theta": 0.298,
      "upper_truncated_profile": 0.45481719125219267
    },
    {
      "theta": 0.299,
      "upper_truncated_profile": 0.45483545176894247
    },
    {
      "theta": 0.3,
      "upper_truncated_profile": 0.4548526937376281
    },
    {
      "theta": 0.301,
      "upper_truncated_profile": 0.4548689175977948
    },
    {
      "theta": 0.302,
      "upper_truncated_profile": 0.45488412379271953
    },
    {
      "theta": 0.303,
      "upper_truncated_profile": 0.4548983127694038
    },
    {
      "theta": 0.304,
      "upper_truncated_profile": 0.45491148497857364
    },
    {
      "theta": 0.305,
      "upper_truncated_profile": 0.45492364087467374
    },
    {
      "theta": 0.306,
      "upper_truncated_profile": 0.45493478091586503
    },
    {
      "theta": 0.307,
      "upper_truncated_profile": 0.45494490556401945
    },
    {
      "theta": 0.308,
      "upper_truncated_profile": 0.45495401528471796
    },
    {
      "theta": 0.309,
      "upper_truncated_profile": 0.45496211054724556
    },
    {
      "theta": 0.31,
      "upper_truncated_profile": 0.45496919182458856
    },
    {
      "theta": 0.311,
      "upper_truncated_profile": 0.45497525959343016
    },
    {
      "theta": 0.312,
      "upper_truncated_profile": 0.4549803143341472
    },
    {
      "theta": 0.313,
      "upper_truncated_profile": 0.45498435653080466
    },
    {
      "theta": 0.314,
      "upper_truncated_profile": 0.4549873866711554
    },
    {
      "theta": 0.315,
      "upper_truncated_profile": 0.4549894052466327
    },
    {
      "theta": 0.316,
      "upper_truncated_profile": 0.4549904127523489
    },
    {
      "theta": 0.317,
      "upper_truncated_profile": 0.4549904122788588
    },
    {
      "theta": 0.318,
      "upper_truncated_profile": 0.4549894028087557
    },
    {
      "theta": 0.319,
      "upper_truncated_profile": 0.4549873837648034
    },
    {
      "theta": 0.32,
      "upper_truncated_profile": 0.4549843556565975
    },
    {
      "theta": 0.321,
      "upper_truncated_profile": 0.45498031899739333
    },
    {
      "theta": 0.322,
      "upper_truncated_profile": 0.45497527430410356
    },
    {
      "theta": 0.323,
      "upper_truncated_profile": 0.4549692220973167
    },
    {
      "theta": 0.324,
      "upper_truncated_profile": 0.4549621629016272
    },
    {
      "theta": 0.325,
      "upper_truncated_profile": 0.45495409724448976
    },
    {
      "theta": 0.326,
      "upper_truncated_profile": 0.4549450256574044
    },
    {
      "theta": 0.327,
      "upper_truncated_profile": 0.4549349486755088
    },
    {
      "theta": 0.328,
      "upper_truncated_profile": 0.45492386683757274
    },
    {
      "theta": 0.329,
      "upper_truncated_profile": 0.45491178068599564
    },
    {
      "theta": 0.33,
      "upper_truncated_profile": 0.4548986907668013
    },
    {
      "theta": 0.331,
      "upper_truncated_profile": 0.454884597629635
    },
    {
      "theta": 0.332,
      "upper_truncated_profile": 0.45486950182775854
    },
    {
      "theta": 0.333,
      "upper_truncated_profile": 0.45485340391804674
    },
    {
      "theta": 0.334,
      "upper_truncated_profile": 0.4548363044609819
    },
    {
      "theta": 0.335,
      "upper_truncated_profile": 0.45481820402065304
    },
    {
      "theta": 0.336,
      "upper_truncated_profile": 0.454799103164748
    },
    {
      "theta": 0.337,
      "upper_truncated_profile": 0.4547790024645514
    },
    {
      "theta": 0.338,
      "upper_truncated_profile": 0.4547579024949397
    },
    {
      "theta": 0.339,
      "upper_truncated_profile": 0.4547358038343782
    },
    {
      "theta": 0.34,
      "upper_truncated_profile": 0.4547127070649152
    },
    {
      "theta": 0.341,
      "upper_truncated_profile": 0.45468861277217887
    },
    {
      "theta": 0.342,
      "upper_truncated_profile": 0.45466352154537265
    },
    {
      "theta": 0.343,
      "upper_truncated_profile": 0.45463743397727163
    },
    {
      "theta": 0.344,
      "upper_truncated_profile": 0.45461035066421773
    },
    {
      "theta": 0.345,
      "upper_truncated_profile": 0.4545822722061148
    },
    {
      "theta": 0.346,
      "upper_truncated_profile": 0.4545531992064262
    },
    {
      "theta": 0.347,
      "upper_truncated_profile": 0.4545231322721685
    },
    {
      "theta": 0.348,
      "upper_truncated_profile": 0.4544920720139093
    },
    {
      "theta": 0.349,
      "upper_truncated_profile": 0.4544600190457598
    },
    {
      "theta": 0.35,
      "upper_truncated_profile": 0.45442697398537474
    },
    {
      "theta": 0.351,
      "upper_truncated_profile": 0.4543929374539445
    },
    {
      "theta": 0.352,
      "upper_truncated_profile": 0.454357910076192
    },
    {
      "theta": 0.353,
      "upper_truncated_profile": 0.4543218924803685
    },
    {
      "theta": 0.354,
      "upper_truncated_profile": 0.4542848852982486
    },
    {
      "theta": 0.355,
      "upper_truncated_profile": 0.4542468891742561
    },
    {
      "theta": 0.356,
      "upper_truncated_profile": 0.4542079047382843
    },
    {
      "theta": 0.357,
      "upper_truncated_profile": 0.45416793263241667
    },
    {
      "theta": 0.358,
      "upper_truncated_profile": 0.4541269735024776
    },
    {
      "theta": 0.359,
      "upper_truncated_profile": 0.454085027997794
    },
    {
      "theta": 0.36,
      "upper_truncated_profile": 0.45404210925744387
    },
    {
      "theta": 0.361,
      "upper_truncated_profile": 0.4539982461146378
    },
    {
      "theta": 0.362,
      "upper_truncated_profile": 0.45395339844900706
    },
    {
      "theta": 0.363,
      "upper_truncated_profile": 0.4539075669214478
    },
    {
      "theta": 0.364,
      "upper_truncated_profile": 0.4538607521963525
    },
    {
      "theta": 0.365,
      "upper_truncated_profile": 0.45381295494160234
    },
    {
      "theta": 0.366,
      "upper_truncated_profile": 0.45376417582856554
    },
    {
      "theta": 0.367,
      "upper_truncated_profile": 0.4537144155320892
    },
    {
      "theta": 0.368,
      "upper_truncated_profile": 0.4536636747304991
    },
    {
      "theta": 0.369,
      "upper_truncated_profile": 0.453611954105592
    },
    {
      "theta": 0.37,
      "upper_truncated_profile": 0.45355925434263183
    },
    {
      "theta": 0.371,
      "upper_truncated_profile": 0.45355379666644335
    },
    {
      "theta": 0.372,
      "upper_truncated_profile": 0.45355310788933145
    },
    {
      "theta": 0.373,
      "upper_truncated_profile": 0.453551343540905
    },
    {
      "theta": 0.374,
      "upper_truncated_profile": 0.45354850379124917
    },
    {
      "theta": 0.375,
      "upper_truncated_profile": 0.45354458881469045
    },
    {
      "theta": 0.376,
      "upper_truncated_profile": 0.4535395987897969
    },
    {
      "theta": 0.377,
      "upper_truncated_profile": 0.4535335338993747
    },
    {
      "theta": 0.378,
      "upper_truncated_profile": 0.4535263943304683
    },
    {
      "theta": 0.379,
      "upper_truncated_profile": 0.45351818027436624
    },
    {
      "theta": 0.38,
      "upper_truncated_profile": 0.4535088919265837
    },
    {
      "theta": 0.381,
      "upper_truncated_profile": 0.4534985294868621
    },
    {
      "theta": 0.382,
      "upper_truncated_profile": 0.4534870931591818
    },
    {
      "theta": 0.383,
      "upper_truncated_profile": 0.4534745831517532
    },
    {
      "theta": 0.384,
      "upper_truncated_profile": 0.4534609996770159
    },
    {
      "theta": 0.385,
      "upper_truncated_profile": 0.4534463429516367
    },
    {
      "theta": 0.386,
      "upper_truncated_profile": 0.4534306131965067
    },
    {
      "theta": 0.387,
      "upper_truncated_profile": 0.4534138106367429
    },
    {
      "theta": 0.388,
      "upper_truncated_profile": 0.4533959355016834
    },
    {
      "theta": 0.389,
      "upper_truncated_profile": 0.45337698802488635
    },
    {
      "theta": 0.39,
      "upper_truncated_profile": 0.4533569684441305
    },
    {
      "theta": 0.391,
      "upper_truncated_profile": 0.45333587700141065
    },
    {
      "theta": 0.392,
      "upper_truncated_profile": 0.4533137139639633
    },
    {
      "theta": 0.393,
      "upper_truncated_profile": 0.4532904797242795
    },
    {
      "theta": 0.394,
      "upper_truncated_profile": 0.4532661743735864
    },
    {
      "theta": 0.395,
      "upper_truncated_profile": 0.45324079817071783
    },
    {
      "theta": 0.396,
      "upper_truncated_profile": 0.4532143513787164
    },
    {
      "theta": 0.397,
      "upper_truncated_profile": 0.45318683426483214
    },
    {
      "theta": 0.398,
      "upper_truncated_profile": 0.45315824710051916
    },
    {
      "theta": 0.399,
      "upper_truncated_profile": 0.45312859016143525
    },
    {
      "theta": 0.4,
      "upper_truncated_profile": 0.4530978637274397
    },
    {
      "theta": 0.401,
      "upper_truncated_profile": 0.45306606808259153
    },
    {
      "theta": 0.402,
      "upper_truncated_profile": 0.45303320351514687
    },
    {
      "theta": 0.403,
      "upper_truncated_profile": 0.452999270317558
    },
    {
      "theta": 0.404,
      "upper_truncated_profile": 0.4529642687864711
    },
    {
      "theta": 0.405,
      "upper_truncated_profile": 0.45292819922272326
    },
    {
      "theta": 0.406,
      "upper_truncated_profile": 0.4528910619313429
    },
    {
      "theta": 0.407,
      "upper_truncated_profile": 0.4528528572215455
    },
    {
      "theta": 0.408,
      "upper_truncated_profile": 0.45281358540673267
    },
    {
      "theta": 0.409,
      "upper_truncated_profile": 0.45277324680449027
    },
    {
      "theta": 0.41,
      "upper_truncated_profile": 0.45273184173658554
    },
    {
      "theta": 0.411,
      "upper_truncated_profile": 0.4526893705289658
    },
    {
      "theta": 0.412,
      "upper_truncated_profile": 0.45264583351185766
    },
    {
      "theta": 0.413,
      "upper_truncated_profile": 0.45260123101973876
    },
    {
      "theta": 0.414,
      "upper_truncated_profile": 0.4525555633908045
    },
    {
      "theta": 0.415,
      "upper_truncated_profile": 0.4525088309677009
    },
    {
      "theta": 0.416,
      "upper_truncated_profile": 0.45246103409724275
    },
    {
      "theta": 0.417,
      "upper_truncated_profile": 0.45241217313041254
    },
    {
      "theta": 0.418,
      "upper_truncated_profile": 0.4523623906265981
    },
    {
      "theta": 0.419,
      "upper_truncated_profile": 0.4523120532717448
    },
    {
      "theta": 0.42,
      "upper_truncated_profile": 0.45226065210677713
    },
    {
      "theta": 0.421,
      "upper_truncated_profile": 0.45220818747517716
    },
    {
      "theta": 0.422,
      "upper_truncated_profile": 0.4521546597246626
    },
    {
      "theta": 0.423,
      "upper_truncated_profile": 0.45210006920718393
    },
    {
      "theta": 0.424,
      "upper_truncated_profile": 0.4520444162789222
    },
    {
      "theta": 0.425,
      "upper_truncated_profile": 0.4519877013002891
    },
    {
      "theta": 0.426,
      "upper_truncated_profile": 0.4519299246359243
    },
    {
      "theta": 0.427,
      "upper_truncated_profile": 0.45187108665469194
    },
    {
      "theta": 0.428,
      "upper_truncated_profile": 0.4518111877296806
    },
    {
      "theta": 0.429,
      "upper_truncated_profile": 0.4517502282382001
    },
    {
      "theta": 0.43,
      "upper_truncated_profile": 0.4516882085617815
    },
    {
      "theta": 0.431,
      "upper_truncated_profile": 0.4516251290861728
    },
    {
      "theta": 0.432,
      "upper_truncated_profile": 0.45156099020133844
    },
    {
      "theta": 0.433,
      "upper_truncated_profile": 0.4514957923014571
    },
    {
      "theta": 0.434,
      "upper_truncated_profile": 0.45142953578491923
    },
    {
      "theta": 0.435,
      "upper_truncated_profile": 0.45136222105432455
    },
    {
      "theta": 0.436,
      "upper_truncated_profile": 0.4512938485164818
    },
    {
      "theta": 0.437,
      "upper_truncated_profile": 0.45122441858240503
    },
    {
      "theta": 0.438,
      "upper_truncated_profile": 0.4511539316673119
    },
    {
      "theta": 0.439,
      "upper_truncated_profile": 0.4510823881906216
    },
    {
      "theta": 0.44,
      "upper_truncated_profile": 0.4510097913736512
    },
    {
      "theta": 0.441,
      "upper_truncated_profile": 0.4509361392542806
    },
    {
      "theta": 0.442,
      "upper_truncated_profile": 0.4508614318535456
    },
    {
      "theta": 0.443,
      "upper_truncated_profile": 0.4507856696074516
    },
    {
      "theta": 0.444,
      "upper_truncated_profile": 0.45070885295619734
    },
    {
      "theta": 0.445,
      "upper_truncated_profile": 0.45063098234416843
    },
    {
      "theta": 0.446,
      "upper_truncated_profile": 0.4505520582199401
    },
    {
      "theta": 0.447,
      "upper_truncated_profile": 0.4504720810362699
    },
    {
      "theta": 0.448,
      "upper_truncated_profile": 0.45039105125009815
    },
    {
      "theta": 0.449,
      "upper_truncated_profile": 0.45030896932254477
    },
    {
      "theta": 0.45,
      "upper_truncated_profile": 0.4502258357189087
    },
    {
      "theta": 0.451,
      "upper_truncated_profile": 0.45014165090866237
    },
    {
      "theta": 0.452,
      "upper_truncated_profile": 0.45005641537001867
    },
    {
      "theta": 0.453,
      "upper_truncated_profile": 0.44997012958023264
    },
    {
      "theta": 0.454,
      "upper_truncated_profile": 0.44988279401727754
    },
    {
      "theta": 0.455,
      "upper_truncated_profile": 0.44979440916730334
    },
    {
      "theta": 0.456,
      "upper_truncated_profile": 0.4497049755206235
    },
    {
      "theta": 0.457,
      "upper_truncated_profile": 0.4496144935717117
    },
    {
      "theta": 0.458,
      "upper_truncated_profile": 0.44952296381920176
    },
    {
      "theta": 0.459,
      "upper_truncated_profile": 0.4494303867658807
    },
    {
      "theta": 0.46,
      "upper_truncated_profile": 0.44933676291869756
    },
    {
      "theta": 0.461,
      "upper_truncated_profile": 0.4492420927887466
    },
    {
      "theta": 0.462,
      "upper_truncated_profile": 0.44914637689126136
    },
    {
      "theta": 0.463,
      "upper_truncated_profile": 0.44904961574562824
    },
    {
      "theta": 0.464,
      "upper_truncated_profile": 0.4489518098753775
    },
    {
      "theta": 0.465,
      "upper_truncated_profile": 0.4488529598081799
    },
    {
      "theta": 0.466,
      "upper_truncated_profile": 0.4487530660758437
    },
    {
      "theta": 0.467,
      "upper_truncated_profile": 0.44865212921431286
    },
    {
      "theta": 0.468,
      "upper_truncated_profile": 0.4485501497636641
    },
    {
      "theta": 0.469,
      "upper_truncated_profile": 0.44844712826810373
    },
    {
      "theta": 0.47,
      "upper_truncated_profile": 0.4483430652759655
    },
    {
      "theta": 0.471,
      "upper_truncated_profile": 0.44823796133970767
    },
    {
      "theta": 0.472,
      "upper_truncated_profile": 0.4481318170159103
    },
    {
      "theta": 0.473,
      "upper_truncated_profile": 0.44802463286527294
    },
    {
      "theta": 0.474,
      "upper_truncated_profile": 0.44791640945261113
    },
    {
      "theta": 0.475,
      "upper_truncated_profile": 0.447807147346853
    },
    {
      "theta": 0.476,
      "upper_truncated_profile": 0.44769684712103885
    },
    {
      "theta": 0.477,
      "upper_truncated_profile": 0.447585509352316
    },
    {
      "theta": 0.478,
      "upper_truncated_profile": 0.44747313462193683
    },
    {
      "theta": 0.479,
      "upper_truncated_profile": 0.44735972351525616
    },
    {
      "theta": 0.48,
      "upper_truncated_profile": 0.4472452766217276
    },
    {
      "theta": 0.481,
      "upper_truncated_profile": 0.44712979453490165
    },
    {
      "theta": 0.482,
      "upper_truncated_profile": 0.44701327785242145
    },
    {
      "theta": 0.483,
      "upper_truncated_profile": 0.44689572717602133
    },
    {
      "theta": 0.484,
      "upper_truncated_profile": 0.446777143111523
    },
    {
      "theta": 0.485,
      "upper_truncated_profile": 0.44665752626883226
    },
    {
      "theta": 0.486,
      "upper_truncated_profile": 0.4465368772619372
    },
    {
      "theta": 0.487,
      "upper_truncated_profile": 0.4464151967089034
    },
    {
      "theta": 0.488,
      "upper_truncated_profile": 0.4462924852318726
    },
    {
      "theta": 0.489,
      "upper_truncated_profile": 0.4461687434570596
    },
    {
      "theta": 0.49,
      "upper_truncated_profile": 0.4460439720147467
    },
    {
      "theta": 0.491,
      "upper_truncated_profile": 0.445918171539284
    },
    {
      "theta": 0.492,
      "upper_truncated_profile": 0.4457913426690844
    },
    {
      "theta": 0.493,
      "upper_truncated_profile": 0.4456634860466206
    },
    {
      "theta": 0.494,
      "upper_truncated_profile": 0.4455346023184227
    },
    {
      "theta": 0.495,
      "upper_truncated_profile": 0.4454046921350733
    },
    {
      "theta": 0.496,
      "upper_truncated_profile": 0.4452737561512064
    },
    {
      "theta": 0.497,
      "upper_truncated_profile": 0.4451417950255038
    },
    {
      "theta": 0.498,
      "upper_truncated_profile": 0.44500880942068954
    },
    {
      "theta": 0.499,
      "upper_truncated_profile": 0.4448748000035317
    },
    {
      "theta": 0.5,
      "upper_truncated_profile": 0.44473976744483296
    }
  ]
}

==> anc/requirements.txt <==
numpy>=1.20

